The Farthest Point Map on the Regular Octahedron

On any compact space one can consider the map which sends a point to the set of points farthest from this point. In nice cases, there is just a single point farthest from a given point and so by restricting the domain slightly one can form a dynamical system on the space based on this map. We give a complete characterization of this map, including explicit formulas, when the metric space is the regular octahedron equipped with its intrinsic flat cone metric.

==> farpoint1.m <==

Clear[x,y,a,b,FunctionList,HexC,HexR2,G1,G2,FunctionList,CR,CIRC,QUADS,BISECT,TRIPLE,DIST];

(**Here are the points in complex notation*)
p = x + I*y
p0=p;
p5 = (2*I)*Sqrt[3] + ((-1 - I*Sqrt[3])*(x + I*y))/2
p4 = (3 + (5*I)*Sqrt[3])/2 + ((-1 + I*Sqrt[3])*(x + I*y))/2
p3 = (9 + (3*I)*Sqrt[3])/2 + x + I*y
p2 = (9 + I*Sqrt[3])/2 + ((-1 - I*Sqrt[3])*(x + I*y))/2
p1 = (3 - I*Sqrt[3])/2 + ((-1 + I*Sqrt[3])*(x + I*y))/2

(**list of points in complex form*)
HexC={p0,p1,p2,p3,p4,p5};

(**list of points in Cartesian form*)
HexR2=Table[ComplexExpand[{Re[HexC[[j]]],Im[HexC[[j]]]}],{j,1,6}]
  
(*cross ratio*)
CR[z1_, z2_, z3_, z4_] := (z1 - z2)*(z3 - z4)*Conjugate[(z1 - z3)*(z2 - z4)]

(**cocircularity test*)
CIRC[{i1_, i2_, i3_, i4_}] := (
     u1 = HexC[[i1 + 1]]; u2 = HexC[[i2 + 1]]; 
     u3 = HexC[[i3 + 1]]; u4 = HexC[[i4 + 1]]; 
     exp1 = CR[u1, u2, u3, u4]; 
     exp2 = (exp1 - Conjugate[exp1])/2; 
     exp3 = ComplexExpand[exp2/I];
     exp4=16 exp3/(27 Sqrt[3]);
     exp4)

(**list of relevant quads*)
  QUADS={{0,1,2,5},{2,3,4,5},{0,2,3,5},
	 {0,2,4,5},{0,3,4,5},{1,2,3,5},
	 {0,1,2,3},{0,1,2,4},{1,3,4,5}};


(**This computes the bisector between points*)

BISECT[i_,j_]:=(
  cc0=(HexC[[i+1]]+HexC[[j+1]])/2;
  cc1=cc0+ I (HexC[[i+1]]-HexC[[j+1]]);
  vv0=ComplexExpand[{Re[cc0],Im[cc0],1}];
  vv1=ComplexExpand[{Re[cc1],Im[cc1],1}];
  {vv0,vv1})

  (*This computes the triple points in the Voronoi decomposition*)

TRIPLE[i_,j_,k_]:=(
ww0=BISECT[i,j];
ww1=BISECT[i,k];
ww2=Cross[Cross[ww0[[1]],ww0[[2]]],Cross[ww1[[1]],ww1[[2]]]];
ww2=ww2/ww2[[3]];
Simplify[Take[ww2,2]])

DIST[i_,j_,k_,l_]:=(TRIPLE[i,j,k]-HexR2[[l]]).(TRIPLE[i,j,k]-HexR2[[l]]);

(**Map from unit square to the fundamental domain triangle*)
  x=a + ((1 - a)*b)/4;
  y=(Sqrt[3]*(1 - a)*b)/4
  G1=Factor[DIST[0,2,5,1]-DIST[0,1,2,1]];
  G2=Factor[DIST[2,3,5,4]-DIST[3,4,5,4]];

(**This is the test for the structural stability*)
FunctionList=Factor[Table[CIRC[QUADS[[j]]],{j,1,9}]];



==> farpoint2.m <==
Clear[x,y,HexC,HexR2,G3,CR,BISECT,TRIPLE,DIST];

(**Here are the points in complex notation*)
p = x + I*y
p0=p;
p5 = (2*I)*Sqrt[3] + ((-1 - I*Sqrt[3])*(x + I*y))/2
p4 = (3 + (5*I)*Sqrt[3])/2 + ((-1 + I*Sqrt[3])*(x + I*y))/2
p3 = (9 + (3*I)*Sqrt[3])/2 + x + I*y
p2 = (9 + I*Sqrt[3])/2 + ((-1 - I*Sqrt[3])*(x + I*y))/2
p1 = (3 - I*Sqrt[3])/2 + ((-1 + I*Sqrt[3])*(x + I*y))/2

(**list of points in complex form*)
HexC={p0,p1,p2,p3,p4,p5};

(**list of points in Cartesian form*)
HexR2=Table[ComplexExpand[{Re[HexC[[j]]],Im[HexC[[j]]]}],{j,1,6}]

(**This computes the bisector between points*)

BISECT[i_,j_]:=(
  cc0=(HexC[[i+1]]+HexC[[j+1]])/2;
  cc1=cc0+ I (HexC[[i+1]]-HexC[[j+1]]);
  vv0=ComplexExpand[{Re[cc0],Im[cc0],1}];
  vv1=ComplexExpand[{Re[cc1],Im[cc1],1}];
  {vv0,vv1})

  (*This computes the triple points in the Voronoi decomposition*)

TRIPLE[i_,j_,k_]:=(
ww0=BISECT[i,j];
ww1=BISECT[i,k];
ww2=Cross[Cross[ww0[[1]],ww0[[2]]],Cross[ww1[[1]],ww1[[2]]]];
ww2=ww2/ww2[[3]];
Simplify[Take[ww2,2]])

DIST[i_,j_,k_,l_]:=(TRIPLE[i,j,k]-HexR2[[l]]).(TRIPLE[i,j,k]-HexR2[[l]]);

G3=Factor[DIST[0,2,5,3]-DIST[2,3,5,3]];
G4=Numerator[G3/(-18)]

CoeffList=Table[Coefficient[G4,y,j],{j,0,5}]

  SOL=Solve[G4==0,y]


==> farpoint3.m <==



C0 = Polygon[{(HexR2[[1]] + HexR2[[2]])/2, 
    HexR2[[1]],
    (HexR2[[1]] + HexR2[[6]])/2,
    TRIPLE[0, 2, 5], 
    TRIPLE[0, 1, 2]}];

C1 = Polygon[{(HexR2[[2]] + HexR2[[3]])/2, 
    HexR2[[2]],
    (HexR2[[2]] + HexR2[[1]])/2,
    TRIPLE[0, 1, 2]}];

C2 = Polygon[{(HexR2[[3]] + HexR2[[4]])/2, 
    HexR2[[3]],
    (HexR2[[3]] + HexR2[[2]])/2,
    TRIPLE[0, 1, 2],
    TRIPLE[0,2,5],
    TRIPLE[2,3,5]}]

C3 = Polygon[{(HexR2[[4]] + HexR2[[5]])/2, 
    HexR2[[4]],
    (HexR2[[4]] + HexR2[[3]])/2,
    TRIPLE[2,3,5],
    TRIPLE[3,4,5]}];

C4 = Polygon[{(HexR2[[5]] + HexR2[[6]])/2, 
    HexR2[[5]],
    (HexR2[[5]] + HexR2[[4]])/2,
    TRIPLE[3,4,5]}];

C5 = Polygon[{(HexR2[[6]] + HexR2[[1]])/2, 
    HexR2[[6]],
    (HexR2[[6]] + HexR2[[5]])/2,
    TRIPLE[3,4,5],
    TRIPLE[2,3,5],
    TRIPLE[0,2,5]}];


Show[Graphics[{Red,C0,Blue,C1,Green, C2, Orange, C3, Magenta, C4, Yellow, C5}]]
